SDSS-IV MaNGA: The Radial Profile of Enhanced Star Formation in Close Galaxy Pairs

We compare the radial profiles of the specific star formation rate (sSFR) in a sample of 169 star-forming galaxies in close pairs with those of mass-matched control galaxies in the SDSS-IV MaNGA survey. We find that the sSFR is centrally enhanced (within one effective radius) in interacting galaxies by ~0.3 dex and that there is a weak sSFR suppression in the outskirts of the galaxies of ~0.1 dex. We stack the differences profiles for galaxies in five stellar mass bins between log(M/Mstar) = 9.0-11.5 and find that the sSFR enhancement has no dependence on the stellar mass. The same result is obtained when the comparison galaxies are matched to each paired galaxy in both stellar mass and redshift. In addition, we find that that the sSFR enhancement is elevated in pairs with nearly equal masses and closer projected separations, in agreement with previous work based on single-fiber spectroscopy. We also find that the sSFR offsets in the outskirts of the paired galaxies are dependent on whether the galaxy is the more massive or less massive companion in the pair. The more massive companion experiences zero to a positive sSFR enhancement while the less massive companion experiences sSFR suppression in their outskirts. Our results illustrate the complex tidal effects on star formation in closely paired galaxies.

==> anc/table1_mrt.txt <==
Title: SDSS-IV MaNGA: The Radial Profile of Enhanced Star Formation in Close Galaxy Pairs
Authors: Joshua L. Steffen, Hai Fu, J. M. Comerford, Y. Sophia Dai, Shuai Feng, Arran C. Gross, and Rui Xue
Table: Close Galaxy Pairs and Multiples in MaNGA IFUs
================================================================================
Byte-by-byte Description of file: table1_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label      Explanations
--------------------------------------------------------------------------------
   1- 11 A11    ---     PlateIFU   MaNGA designation of observation
  13- 13 I1     ---     Index      Component index (0 - primary target)
  15- 25 F11.7  deg     RA         Right Ascension (J2000.0)
  27- 37 F11.7  deg     Dec        Declination (J2000.0)
  39- 45 F7.5   ---     z          Spectroscopic redshift
--------------------------------------------------------------------------------
Note (1): This table lists a total of 404 plate-IFUs that contain close galaxy 
	pairs and multiples in the eighth MaNGA Product Launch (MPL-8).
Note (2): The index column lists the component index, where "0" indicates the 
	primary target of the MaNGA observation. 
Note (3): For each IFU, all components within 2000 km/s of the primary are listed, 
	sorted in ascending angular distance from the primary.
--------------------------------------------------------------------------------
7443-12703  0 229.5255758 +42.7458538 0.04043
7443-12703  1 229.5265348 +42.7440666 0.04079
7958-3701   0 257.5338400 +33.5989046 0.11015
7958-3701   1 257.5344200 +33.5984600 0.10920
7958-3701   2 257.5326566 +33.5979470 0.11031
7960-3701   0 257.0857469 +31.7469109 0.10819
7960-3701   1 257.0850100 +31.7470300 0.10800
7960-3702   0 258.2893316 +31.5820375 0.02961
7960-3702   1 258.2913540 +31.5812244 0.02943
7962-3702   0 259.0637432 +28.0140065 0.10725
7962-3702   1 259.0639447 +28.0130439 0.10753
7962-6101   0 260.4644972 +27.2646791 0.10453
7962-6101   1 260.4661164 +27.2664771 0.10394
7964-12702  0 315.2236026  -0.3876320 0.07952
7964-12702  1 315.2237231  -0.3860359 0.08032
7968-3703   0 323.6246788  +0.4660134 0.11885
7968-3703   1 323.6239739  +0.4657519 0.11942
7968-12705  0 323.4075447  +1.0709356 0.08607
7968-12705  1 323.4102276  +1.0686514 0.08602
7975-3702   0 323.2963243 +10.6442068 0.08825
7975-3702   1 323.2939146 +10.6440563 0.08855
7975-6104   0 324.8915660 +10.4834844 0.07887
7975-6104   1 324.8903635 +10.4840527 0.07885
7975-12702  0 323.5211871 +10.4218253 0.07757
7975-12702  1 323.5217325 +10.4235165 0.07677
7975-12704  0 324.5864101 +11.3486652 0.08967
7975-12704  1 324.5865485 +11.3496143 0.08907
7977-3702   0 331.0809140 +12.9683896 0.02749
7977-3702   1 331.0816160 +12.9696955 0.02788
7977-9102   0 332.8306482 +12.1847039 0.06310
7977-9102   1 332.8299572 +12.1877834 0.06240
7991-3701   0 259.8746294 +55.4329830 0.07261
7991-3701   1 259.8715141 +55.4332689 0.07283
7991-12702  0 258.8469343 +57.4328803 0.03225
7991-12702  1 258.8475025 +57.4313338 0.03148
7992-12704  0 254.7173312 +63.1795460 0.09869
7992-12704  1 254.7158764 +63.1764823 0.10007
7992-12705  0 254.3954095 +62.8724930 0.10506
7992-12705  1 254.3983322 +62.8746830 0.10564
8079-1902   0  42.5477431  -0.9990763 0.02126
8079-1902   1  42.5456560  -0.9992043 0.02225
8080-9101   0  47.3400089  -0.4079439 0.04479
8080-9101   1  47.3416168  -0.4112642 0.04543
8082-12705  0  50.9308647  -0.1184347 0.05489
8082-12705  1  50.9317500  -0.1184400 0.05470
8082-12705  2  50.9346711  -0.1195984 0.05275
8083-9101   0  50.1384089  -0.3399567 0.03829
8083-9101   1  50.1402106  -0.3392281 0.03787
8085-9102   0  51.4128831  +0.2421143 0.05128
8085-9102   1  51.4135477  +0.2442256 0.05135
8086-6101   0  57.4904021  +0.0743531 0.13156
8086-6101   1  57.4884302  +0.0755838 0.13330
8086-12705  0  57.2430391  -1.1447990 0.04072
8086-12705  1  57.2444884  -1.1469344 0.04135
8097-6103   0  26.9308061 +14.2645215 0.11902
8097-6103   1  26.9299100 +14.2645900 0.11843
8131-1901   0 112.5577368 +40.8856634 0.07234
8131-1901   1 112.5571200 +40.8858500 0.07245
8131-12702  0 112.3602803 +40.1691939 0.07357
8131-12702  1 112.3599600 +40.1685200 0.07323
8131-12702  2 112.3635548 +40.1709646 0.07189
8131-12702  3 112.3593041 +40.1651277 0.07278
8132-3701   0 112.6448526 +42.3290599 0.11976
8132-3701   1 112.6433069 +42.3302555 0.11865
8132-6104   0 112.4283414 +41.9012047 0.08718
8132-6104   1 112.4296215 +41.8991094 0.08657
8132-12701  0 110.5172050 +42.4213706 0.13559
8132-12701  1 110.5193213 +42.4217518 0.13682
8132-12701  2 110.5166117 +42.4243093 0.13722
8133-12704  0 114.7757259 +44.4027680 0.13446
8133-12704  1 114.7743011 +44.4028707 0.13423
8134-3701   0 113.3266332 +46.3481861 0.12717
8134-3701   1 113.3257588 +46.3490350 0.12935
8134-3701   2 113.3255000 +46.3464600 0.12876
8138-1901   0 116.7638164 +46.5344963 0.02743
8138-1901   1 116.7625326 +46.5347995 0.02771
8138-3702   0 116.0979338 +44.5277374 0.04973
8138-3702   1 116.0947300 +44.5271581 0.04986
8139-12702  0 113.5005227 +32.2157496 0.02668
8139-12702  1 113.5017585 +32.2122957 0.02692
8140-3701   0 116.1768370 +42.3576544 0.03908
8140-3701   1 116.1762717 +42.3568432 0.03934
8140-3704   0 116.7857037 +40.3929398 0.07647
8140-3704   1 116.7838810 +40.3912308 0.07620
8143-12704  0 119.5599871 +42.2686513 0.03173
8143-12704  1 119.5630550 +42.2686935 0.03172
8145-3702   0 116.3795447 +28.4409923 0.01578
8145-3702   1 116.3771408 +28.4405617 0.01572
8145-12702  0 115.9635846 +28.3577909 0.10636
8145-12702  1 115.9651300 +28.3572969 0.10681
8145-12702  2 115.9629078 +28.3540035 0.10538
8145-12702  3 115.9622839 +28.3535474 0.10555
8146-3702   0 116.1104046 +29.2693985 0.03952
8146-3702   1 116.1088638 +29.2687617 0.03971
8146-6102   0 118.1857000 +28.7830100 0.07534
8146-6102   1 118.1850138 +28.7834491 0.07563
8146-12704  0 117.4811199 +29.4201949 0.06285
8146-12704  1 117.4813100 +29.4193700 0.06325
8146-12704  2 117.4832629 +29.4174227 0.06464
8148-12702  0 118.1585745 +28.0266191 0.06856
8148-12702  1 118.1541138 +28.0275423 0.06978
8150-9101   0 148.6367408 +31.6067406 0.02152
8150-9101   1 148.6368810 +31.6088634 0.02126
8150-9102   0 149.7138552 +32.0730532 0.02696
8150-9102   1 149.7134059 +32.0726418 0.02696
8152-9102   0 144.1564525 +34.4773476 0.05047
8152-9102   1 144.1556661 +34.4798054 0.05015
8153-3702   0  39.4613819  +0.5746217 0.06301
8153-3702   1  39.4605857  +0.5724572 0.06394
8153-6101   0  41.0966371  -0.1785382 0.13349
8153-6101   1  41.0969700  -0.1789200 0.13360
8153-12704  0  39.5359678  -0.6423130 0.03995
8153-12704  1  39.5346025  -0.6382679 0.03983
8154-3702   0  43.6582785  +0.9394160 0.06684
8154-3702   1  43.6584829  +0.9382402 0.06718
8156-6103   0  54.5266197  +0.8244874 0.13902
8156-6103   1  54.5262931  +0.8257772 0.13982
8156-9101   0  56.4251345  -0.3784454 0.10938
8156-9101   1  56.4266089  -0.3794158 0.10917
8156-12701  0  54.3903124  +0.1448043 0.04732
8156-12701  1  54.3878275  +0.1424431 0.04809
8158-12702  0  62.1623115  -5.6594088 0.07573
8158-12702  1  62.1605868  -5.6606078 0.07648
8158-12703  0  62.9744287  -5.1373178 0.09529
8158-12703  1  62.9768707  -5.1380063 0.09481
8239-6103   0 115.6720261 +48.8260459 0.09725
8239-6103   1 115.6742613 +48.8239759 0.09638
8239-12701  0 115.3874499 +47.8710003 0.12758
8239-12701  1 115.3874974 +47.8718710 0.12704
8241-6103   0 126.1371570 +19.2649410 0.10039
8241-6103   1 126.1384693 +19.2652954 0.10006
8241-12703  0 126.6717696 +17.8386643 0.02899
8241-12703  1 126.6700801 +17.8385510 0.02894
8241-12705  0 127.6319967 +18.2061012 0.02691
8241-12705  1 127.6306679 +18.2020789 0.02709
8243-12703  0 129.1379337 +54.0414575 0.03053
8243-12703  1 129.1344800 +54.0388700 0.03078
8244-1901   0 132.5447043 +51.7753958 0.08879
8244-1901   1 132.5449910 +51.7768856 0.08803
8244-3704   0 132.6278527 +50.2789214 0.12218
8244-3704   1 132.6294019 +50.2779779 0.12089
8248-1902   0 138.3262026 +16.1955212 0.09156
8248-1902   1 138.3258500 +16.1959500 0.09180
8248-1902   2 138.3250405 +16.1947873 0.09130
8248-6102   0 136.9113537 +16.5926040 0.07287
8248-6102   1 136.9104149 +16.5941803 0.07343
8248-6103   0 136.8790767 +17.2946995 0.10954
8248-6103   1 136.8804449 +17.2972784 0.10987
8250-12701  0 139.1931539 +42.5067727 0.08651
8250-12701  1 139.1899532 +42.5092874 0.08608
8250-12704  0 138.9813424 +44.3327986 0.03985
8250-12704  1 138.9778012 +44.3308388 0.03953
8253-12702  0 157.6241579 +43.2422168 0.09873
8253-12702  1 157.6282454 +43.2438141 0.09965
8253-12705  0 158.7853154 +42.6387949 0.08773
8253-12705  1 158.7810323 +42.6382838 0.08657
8254-12704  0 163.4590465 +44.3644318 0.04877
8254-12704  1 163.4541230 +44.3637197 0.04822
8255-6101   0 166.5098762 +43.1734798 0.05842
8255-6101   1 166.5090568 +43.1742829 0.05844
8255-6103   0 165.0115807 +43.9050819 0.08989
8255-6103   1 165.0125200 +43.9058800 0.08986
8256-9101   0 164.9731202 +43.3697530 0.04962
8256-9101   1 164.9710943 +43.3688500 0.04767
8256-12704  0 166.1293910 +42.6245334 0.12601
8256-12704  1 166.1295025 +42.6225815 0.12490
8256-12704  2 166.1349092 +42.6238272 0.12511
8257-6104   0 166.1068506 +45.7817120 0.14286
8257-6104   1 166.1072847 +45.7827769 0.14453
8258-6103   0 167.6027615 +43.8286753 0.07517
8258-6103   1 167.6048197 +43.8272248 0.07467
8259-12705  0 180.1727241 +43.3545760 0.11272
8259-12705  1 180.1729100 +43.3540900 0.11236
8259-12705  2 180.1729734 +43.3578626 0.11360
8262-12705  0 185.4981551 +44.1456615 0.07483
8262-12705  1 185.4935020 +44.1440696 0.07535
8309-9101   0 208.6594013 +54.1225819 0.06938
8309-9101   1 208.6649796 +54.1239957 0.06951
8309-12703  0 208.7754126 +53.2165726 0.09546
8309-12703  1 208.7730298 +53.2178412 0.09556
8312-3703   0 247.4321089 +40.0165090 0.02767
8312-3703   1 247.4308026 +40.0158406 0.02786
8314-6104   0 244.0021516 +39.4976086 0.13688
8314-6104   1 244.0044473 +39.4968494 0.13730
8315-6104   0 235.7791588 +39.1513343 0.06386
8315-6104   1 235.7821702 +39.1515381 0.06459
8315-6104   2 235.7758500 +39.1517300 0.06447
8315-12701  0 234.5539804 +38.1741986 0.06404
8315-12701  1 234.5545817 +38.1725846 0.06478
8317-6103   0 193.2701719 +44.9603641 0.10593
8317-6103   1 193.2678091 +44.9618427 0.10801
8317-12701  0 192.2699145 +43.8331879 0.07422
8317-12701  1 192.2675664 +43.8342668 0.07284
8317-12702  0 193.4333696 +43.2498622 0.07252
8317-12702  1 193.4345106 +43.2519303 0.07188
8317-12702  2 193.4306194 +43.2538809 0.07228
8318-12701  0 196.6110665 +45.2890008 0.05080
8318-12701  1 196.6129400 +45.2895500 0.05086
8318-12701  2 196.6129200 +45.2855600 0.05042
8319-9102   0 201.5609820 +47.3003005 0.09022
8319-9102   1 201.5595825 +47.2994323 0.09039
8319-9102   2 201.5609700 +47.3030100 0.09040
8322-12702  0 200.0961000 +30.4447446 0.04764
8322-12702  1 200.0916104 +30.4451386 0.04760
8325-12704  0 211.9917229 +47.9063971 0.14427
8325-12704  1 211.9945279 +47.9063518 0.14562
8328-3702   0 209.0209139 +45.9223606 0.12273
8328-3702   1 209.0230479 +45.9208781 0.12068
8328-6101   0 209.1503180 +44.9416933 0.12820
8328-6101   1 209.1509800 +44.9423900 0.12585
8328-6101   2 209.1473005 +44.9396105 0.12497
8328-9101   0 208.5497255 +44.2080565 0.06449
8328-9101   1 208.5520620 +44.2086722 0.06392
8329-6102   0 211.9048618 +44.4822869 0.14284
8329-6102   1 211.9059903 +44.4819954 0.14300
8329-9101   0 211.2530619 +44.7524512 0.10799
8329-9101   1 211.2493615 +44.7531908 0.10769
8329-12705  0 214.5477291 +44.4742629 0.14159
8329-12705  1 214.5463656 +44.4743903 0.14151
8329-12705  2 214.5442380 +44.4736369 0.14090
8329-12705  3 214.5507455 +44.4712218 0.14213
8330-12702  0 203.8530466 +38.0951463 0.06496
8330-12702  1 203.8557148 +38.0927638 0.06550
8331-9102   0 204.0839615 +42.0407361 0.06179
8331-9102   1 204.0809986 +42.0433271 0.06270
8332-12702  0 207.9288029 +43.1666085 0.09298
8332-12702  1 207.9264381 +43.1628826 0.09427
8332-12704  0 209.1635529 +43.5856083 0.10311
8332-12704  1 209.1606555 +43.5857761 0.10270
8333-12701  0 213.4321940 +43.6625089 0.08933
8333-12701  1 213.4317919 +43.6609104 0.08954
8333-12701  2 213.4336440 +43.6643167 0.08842
8333-12701  3 213.4312555 +43.6592829 0.08884
8333-12702  0 214.3280955 +43.5203880 0.13719
8333-12702  1 214.3221673 +43.5210270 0.13686
8337-1901   0 214.0964388 +38.1909696 0.13473
8337-1901   1 214.0952174 +38.1925828 0.13381
8337-6103   0 212.2834597 +38.6725853 0.06263
8337-6103   1 212.2831683 +38.6740585 0.06249
8338-12705  0 172.8335253 +21.4246819 0.13336
8338-12705  1 172.8353877 +21.4252200 0.13215
8341-12702  0 189.3979899 +44.8010273 0.06012
8341-12702  1 189.4007923 +44.8047735 0.06052
8438-3704   0 149.0453839 +16.7931934 0.05231
8438-3704   1 149.0440971 +16.7918280 0.05247
8438-12701  0 149.3656563 +16.7456696 0.07104
8438-12701  1 149.3684128 +16.7444889 0.07101
8438-12703  0 149.3183771 +19.1142247 0.09044
8438-12703  1 149.3158795 +19.1124104 0.09046
8440-6101   0 134.6745907 +41.2364061 0.14744
8440-6101   1 134.6719998 +41.2352846 0.14735
8442-12701  0 197.6686849 +32.2282563 0.04894
8442-12701  1 197.6731760 +32.2274841 0.04959
8445-12703  0 207.1261747 +35.2727466 0.02124
8445-12703  1 207.1280503 +35.2686548 0.02157
8446-6102   0 203.8812559 +36.0147307 0.05853
8446-6102   1 203.8804171 +36.0144555 0.05849
8447-6101   0 206.1332637 +40.2400194 0.07534
8447-6101   1 206.1339500 +40.2404900 0.07547
8447-6103   0 206.1730577 +40.4672860 0.07543
8447-6103   1 206.1750000 +40.4671800 0.07518
8447-9102   0 207.4544427 +40.5374313 0.09616
8447-9102   1 207.4519706 +40.5393832 0.09714
8447-12704  0 208.0637421 +40.1491430 0.05696
8447-12704  1 208.0656783 +40.1460430 0.05611
8448-3703   0 167.0897959 +22.6614609 0.13871
8448-3703   1 167.0907800 +22.6615600 0.13884
8448-12701  0 164.6825211 +22.0113440 0.09085
8448-12701  1 164.6829946 +22.0081674 0.09253
8448-12701  2 164.6854854 +22.0147755 0.09095
8450-3701   0 171.7254372 +21.2952340 0.13551
8450-3701   1 171.7257275 +21.2929195 0.13435
8454-6102   0 153.5354747 +44.1757383 0.11360
8454-6102   1 153.5327968 +44.1767620 0.11315
8454-6103   0 152.4585474 +45.8509184 0.10283
8454-6103   1 152.4546900 +45.8503800 0.10202
8455-9101   0 157.1836327 +39.7785455 0.03007
8455-9101   1 157.1834090 +39.7753466 0.03134
8458-12703  0 148.8977852 +45.5547823 0.07238
8458-12703  1 148.9008750 +45.5565147 0.07325
8459-6103   0 146.7890147 +43.4185814 0.07202
8459-6103   1 146.7918791 +43.4173781 0.07320
8459-6103   2 146.7860698 +43.4203444 0.06965
8461-9101   0 146.0473319 +42.9000574 0.10521
8461-9101   1 146.0498452 +42.8993571 0.10423
8461-12701  0 146.4782023 +43.0467133 0.07285
8461-12701  1 146.4831914 +43.0451215 0.07310
8462-3702   0 144.4009984 +38.2772765 0.12301
8462-3702   1 144.4003300 +38.2763300 0.12288
8464-9101   0 186.6758105 +43.7834924 0.11163
8464-9101   1 186.6749534 +43.7823172 0.11208
8464-9101   2 186.6763593 +43.7844707 0.11157
8465-6101   0 195.5229411 +47.4969764 0.14349
8465-6101   1 195.5208174 +47.4979479 0.14415
8481-3704   0 240.1867137 +53.7755370 0.11012
8481-3704   1 240.1896659 +53.7756410 0.11054
8481-6103   0 238.2861090 +54.1472696 0.04674
8481-6103   1 238.2890042 +54.1489200 0.04770
8481-6104   0 240.3679207 +53.9364183 0.10666
8481-6104   1 240.3685688 +53.9383385 0.10938
8482-1901   0 244.3481241 +50.6359436 0.04156
8482-1901   1 244.3491736 +50.6373449 0.04188
8482-12702  0 244.4602227 +49.7467344 0.05675
8482-12702  1 244.4560232 +49.7499929 0.05905
8483-6102   0 246.1186714 +48.5966496 0.05694
8483-6102   1 246.1186537 +48.5955652 0.05828
8483-6102   2 246.1170549 +48.5979647 0.05818
8484-6102   0 247.8564476 +46.3241492 0.03277
8484-6102   1 247.8538680 +46.3228663 0.03417
8486-3701   0 236.0928405 +47.8535865 0.12902
8486-3701   1 236.0925026 +47.8524829 0.12894
8486-12705  0 238.1413926 +46.3399221 0.06044
8486-12705  1 238.1357672 +46.3383447 0.05936
8547-12702  0 217.9106029 +52.7494425 0.04570
8547-12702  1 217.9116540 +52.7478278 0.04707
8549-12705  0 241.9072097 +45.0653709 0.04420
8549-12705  1 241.9050500 +45.0652500 0.04418
8554-3702   0 182.6643404 +36.6144815 0.08304
8554-3702   1 182.6641700 +36.6136600 0.08207
8554-6103   0 183.9973545 +35.7173823 0.13342
8554-6103   1 183.9993074 +35.7186508 0.13069
8554-6103   2 183.9957400 +35.7148452 0.13461
8555-6103   0 247.0971016 +43.9576067 0.13974
8555-6103   1 247.0963400 +43.9569300 0.13906
8555-6103   2 247.1000057 +43.9586182 0.13730
8566-3704   0 115.2243168 +40.0698626 0.04127
8566-3704   1 115.2252962 +40.0676367 0.04151
8566-6101   0 113.2482309 +40.0072905 0.12909
8566-6101   1 113.2477100 +40.0068400 0.12910
8566-6102   0 114.7821555 +41.3942856 0.09832
8566-6102   1 114.7818400 +41.3953000 0.09844
8566-9101   0 113.9819955 +42.2033660 0.08816
8566-9101   1 113.9794300 +42.2016300 0.08889
8566-9102   0 114.3741484 +41.7372313 0.08708
8566-9102   1 114.3724789 +41.7379764 0.08876
8566-12701  0 114.8809815 +39.7888968 0.09766
8566-12701  1 114.8822281 +39.7899070 0.09704
8566-12701  2 114.8802491 +39.7866149 0.09778
8567-12702  0 118.5406985 +48.7088904 0.08009
8567-12702  1 118.5299091 +48.7109113 0.07914
8567-12705  0 120.6608368 +48.5391927 0.05860
8567-12705  1 120.6572561 +48.5421424 0.05890
8568-12704  0 155.5429790 +38.5178251 0.05296
8568-12704  1 155.5413201 +38.5191382 0.05493
8568-12704  2 155.5381017 +38.5132261 0.05408
8588-12702  0 250.3130717 +39.2900400 0.03055
8588-12702  1 250.3165854 +39.2934610 0.03074
8591-9101   0 212.2592080 +54.5561857 0.07624
8591-9101   1 212.2564053 +54.5558456 0.07576
8593-6104   0 227.2355823 +52.4460659 0.03794
8593-6104   1 227.2390530 +52.4465072 0.03746
8593-9101   0 226.0602793 +52.4941667 0.03610
8593-9101   1 226.0646412 +52.4942669 0.03591
8595-6101   0 219.0312117 +49.7203422 0.12543
8595-6101   1 219.0294607 +49.7212344 0.12550
8597-9101   0 224.2984018 +49.6290116 0.06506
8597-9101   1 224.3007127 +49.6268831 0.06464
8597-9101   2 224.2987495 +49.6321974 0.06561
8600-9101   0 244.1576184 +42.4487967 0.13677
8600-9101   1 244.1599586 +42.4482470 0.13779
8600-9101   2 244.1598000 +42.4469600 0.13929
8601-12701  0 247.7180149 +41.2861535 0.09395
8601-12701  1 247.7212994 +41.2863363 0.09355
8601-12703  0 247.5740210 +40.5985893 0.03084
8601-12703  1 247.5745764 +40.6025849 0.02887
8601-12704  0 249.0790601 +40.4226984 0.10280
8601-12704  1 249.0790557 +40.4215923 0.10340
8601-12704  2 249.0758409 +40.4246371 0.10031
8601-12704  3 249.0845834 +40.4212417 0.10207
8601-12704  4 249.0845974 +40.4261367 0.10437
8602-12703  0 247.0670336 +40.1159230 0.03243
8602-12703  1 247.0688832 +40.1169519 0.03266
8602-12704  0 247.4858135 +39.9437390 0.05944
8602-12704  1 247.4804031 +39.9443766 0.05940
8606-12703  0 253.8878869 +38.0648331 0.11621
8606-12703  1 253.8872341 +38.0685602 0.11688
8606-12704  0 255.9795092 +37.3248553 0.12270
8606-12704  1 255.9811353 +37.3264521 0.12338
8612-12705  0 255.1015176 +38.3516980 0.03576
8612-12705  1 255.1032208 +38.3542954 0.03553
8613-9102   0 254.3097966 +34.0240457 0.08461
8613-9102   1 254.3095775 +34.0254991 0.08544
8613-12704  0 255.4426415 +35.0448230 0.10652
8613-12704  1 255.4427112 +35.0471789 0.10651
8614-12701  0 255.4712982 +35.0510998 0.10513
8614-12701  1 255.4715405 +35.0492020 0.10519
8614-12701  2 255.4673269 +35.0485411 0.10657
8614-12705  0 256.7770349 +34.2346911 0.03135
8614-12705  1 256.7742235 +34.2337265 0.03139
8616-3703   0 322.5102030  +0.4642055 0.13499
8616-3703   1 322.5109412  +0.4652998 0.13570
8616-9101   0 322.9088391  -0.6081841 0.09167
8616-9101   1 322.9101880  -0.6052302 0.09081
8618-12704  0 319.2733479 +11.1201207 0.06972
8618-12704  1 319.2780295 +11.1199393 0.07058
8619-6101   0 322.6917715 +10.6242890 0.06180
8619-6101   1 322.6934670 +10.6217708 0.06284
8619-6103   0 322.2942601 +11.7187273 0.09777
8619-6103   1 322.2963482 +11.7175043 0.09836
8619-6104   0 323.4758670 +10.4803410 0.07729
8619-6104   1 323.4749666 +10.4790083 0.07717
8651-12702  0 313.7587447  -0.0399641 0.05257
8651-12702  1 313.7578350  -0.0420606 0.05269
8656-12704  0   7.4185071  -0.4152186 0.04096
8656-12704  1   7.4198719  -0.4137806 0.04078
8657-6103   0   9.8884135  +0.5974766 0.07714
8657-6103   1   9.8887488  +0.5964752 0.07700
8711-3702   0 117.3378466 +52.3511358 0.06625
8711-3702   1 117.3362201 +52.3508294 0.06725
8711-12701  0 116.9430821 +51.6460183 0.10177
8711-12701  1 116.9382278 +51.6437307 0.10232
8712-3704   0 122.2450960 +53.5098709 0.10066
8712-3704   1 122.2435400 +53.5105100 0.10041
8712-6104   0 121.5856523 +55.4623312 0.03238
8712-6104   1 121.5881632 +55.4599472 0.03275
8714-3701   0 117.3640034 +45.5329288 0.12946
8714-3701   1 117.3643100 +45.5317500 0.13045
8714-3701   2 117.3647133 +45.5309183 0.12847
8714-6103   0 117.7760014 +47.3333583 0.07886
8714-6103   1 117.7759398 +47.3357813 0.07968
8714-12702  0 118.6896389 +46.2202789 0.02223
8714-12702  1 118.6882837 +46.2201091 0.02219
8716-1902   0 121.0907278 +51.8455548 0.05486
8716-1902   1 121.0899924 +51.8465206 0.05489
8717-1901   0 117.4559975 +34.8839170 0.13127
8717-1901   1 117.4574234 +34.8850782 0.13218
8717-1902   0 118.0910897 +34.3265515 0.13991
8717-1902   1 118.0920741 +34.3270006 0.13988
8717-6103   0 118.2913033 +35.9325303 0.11335
8717-6103   1 118.2901659 +35.9326676 0.11144
8720-12701  0 122.2989591 +49.0170347 0.11660
8720-12701  1 122.2964239 +49.0154570 0.11781
8720-12701  2 122.2953782 +49.0153289 0.11717
8720-12703  0 121.6115561 +50.1196974 0.09521
8720-12703  1 121.6104110 +50.1208255 0.09495
8720-12703  2 121.6160884 +50.1210873 0.09747
8720-12705  0 122.0770426 +49.6334802 0.13464
8720-12705  1 122.0783233 +49.6339071 0.13487
8720-12705  2 122.0794578 +49.6360961 0.13661
8721-3702   0 133.7979190 +54.9282721 0.04529
8721-3702   1 133.8000385 +54.9285514 0.04523
8721-9102   0 135.7964224 +54.0643401 0.08321
8721-9102   1 135.7940066 +54.0622835 0.08275
8721-12703  0 135.4206934 +56.1050103 0.14101
8721-12703  1 135.4222563 +56.1062865 0.14238
8721-12703  2 135.4223800 +56.1073900 0.14190
8721-12703  3 135.4231258 +56.1088956 0.14268
8723-6103   0 129.2437876 +55.6457553 0.04450
8723-6103   1 129.2462999 +55.6483375 0.04453
8723-9101   0 126.9106380 +53.5957342 0.11862
8723-9101   1 126.9130030 +53.5935654 0.12021
8723-9101   2 126.9090248 +53.5922656 0.11939
8724-6101   0 131.1129617 +53.4877665 0.06167
8724-6101   1 131.1162081 +53.4895090 0.06216
8725-6101   0 127.2565021 +45.0167651 0.12708
8725-6101   1 127.2565824 +45.0154117 0.12654
8725-6104   0 127.5281507 +45.3517803 0.14825
8725-6104   1 127.5270100 +45.3518100 0.14816
8726-12704  0 116.8797014 +22.6075973 0.04648
8726-12704  1 116.8765667 +22.6087102 0.04583
8936-6103   0 117.6722907 +31.6424074 0.11972
8936-6103   1 117.6714996 +31.6429103 0.11972
8938-3704   0 120.7129090 +29.9644269 0.14371
8938-3704   1 120.7117158 +29.9628275 0.14305
8939-6104   0 127.1057441 +24.6230538 0.08843
8939-6104   1 127.1041334 +24.6229332 0.09054
8939-9101   0 125.2277107 +23.7291947 0.09670
8939-9101   1 125.2258926 +23.7286926 0.09728
8939-9102   0 125.9445011 +23.5893163 0.09178
8939-9102   1 125.9472079 +23.5907732 0.09073
8939-12702  0 125.3950245 +23.2066590 0.09324
8939-12702  1 125.3922054 +23.2080307 0.09393
8943-6104   0 157.9157625 +35.0928878 0.11918
8943-6104   1 157.9160700 +35.0944200 0.11959
8943-6104   2 157.9168157 +35.0949587 0.11970
8943-9101   0 156.4031247 +37.2223003 0.06064
8943-9101   1 156.4018198 +37.2214310 0.06076
8943-12704  0 156.4328004 +36.0236071 0.05392
8943-12704  1 156.4351313 +36.0229383 0.05425
8943-12705  0 157.9347179 +35.0413956 0.12485
8943-12705  1 157.9385495 +35.0420128 0.11992
8944-6102   0 148.3276588 +34.7647375 0.05030
8944-6102   1 148.3283965 +34.7634588 0.05080
8945-12703  0 173.9818664 +48.0214648 0.05867
8945-12703  1 173.9830093 +48.0187076 0.05698
8946-6104   0 170.2885257 +48.0416868 0.12627
8946-6104   1 170.2842789 +48.0421668 0.12685
8946-12703  0 171.0133438 +47.9707887 0.14049
8946-12703  1 171.0120814 +47.9685731 0.13991
8946-12703  2 171.0101197 +47.9750504 0.14054
8946-12705  0 170.4617139 +48.0792880 0.12896
8946-12705  1 170.4607628 +48.0795660 0.12903
8946-12705  2 170.4620312 +48.0813630 0.12979
8949-6101   0 195.0176933 +28.1551073 0.02198
8949-6101   1 195.0176104 +28.1567389 0.02395
8952-6101   0 205.4602215 +26.3702806 0.06945
8952-6101   1 205.4611280 +26.3690112 0.07033
8952-12702  0 205.3211481 +26.2720477 0.06399
8952-12702  1 205.3243073 +26.2722353 0.06303
8977-1901   0 117.3626179 +33.8354206 0.02821
8977-1901   1 117.3620496 +33.8347218 0.02820
8977-1901   2 117.3641251 +33.8340502 0.02888
8978-12702  0 249.5878030 +40.8171886 0.13258
8978-12702  1 249.5854173 +40.8184988 0.13291
8979-9102   0 243.8302965 +42.0376434 0.13852
8979-9102   1 243.8314217 +42.0355102 0.13955
8979-9102   2 243.8333537 +42.0385633 0.13941
8979-12702  0 243.6232225 +41.5807316 0.13757
8979-12702  1 243.6262884 +41.5830827 0.13605
8981-12701  0 187.4477188 +36.6821272 0.14486
8981-12701  1 187.4437600 +36.6844800 0.14462
8982-9101   0 201.7136588 +26.5912516 0.02349
8982-9101   1 201.7156585 +26.5909370 0.02363
8983-12703  0 205.6749371 +26.2397903 0.06519
8983-12703  1 205.6724744 +26.2398056 0.06646
8983-12703  2 205.6751690 +26.2367418 0.06567
8986-12704  0 120.5694449 +28.4459448 0.07793
8986-12704  1 120.5693495 +28.4432093 0.07926
8986-12704  2 120.5688286 +28.4491165 0.07846
8986-12704  3 120.5649213 +28.4452217 0.07987
8989-12701  0 176.3268642 +49.6497380 0.11382
8989-12701  1 176.3308325 +49.6489063 0.11443
8989-12701  2 176.3220364 +49.6490794 0.11556
8991-9102   0 178.3774274 +52.6894438 0.07169
8991-9102   1 178.3718529 +52.6897706 0.07156
8991-12702  0 176.1318069 +52.6850670 0.12250
8991-12702  1 176.1308638 +52.6837814 0.12102
8991-12702  2 176.1322323 +52.6831902 0.12236
8995-3702   0 175.5340663 +55.4235860 0.13475
8995-3702   1 175.5361910 +55.4239431 0.13436
8995-12701  0 174.3928233 +54.8532909 0.05772
8995-12701  1 174.3926474 +54.8563572 0.05819
8997-9101   0 170.4876156 +52.9627864 0.03359
8997-9101   1 170.4861838 +52.9629897 0.03362
8997-12701  0 172.4920637 +52.1831066 0.04773
8997-12701  1 172.4872638 +52.1864942 0.04778
8997-12702  0 171.3940821 +52.5464098 0.02700
8997-12702  1 171.3980041 +52.5443581 0.02771
8997-12705  0 172.1561101 +50.8274181 0.03229
8997-12705  1 172.1530554 +50.8230820 0.03250
8998-12705  0 163.6638293 +47.8622930 0.07300
8998-12705  1 163.6659957 +47.8663717 0.07197
9000-9102   0 169.8315688 +53.6882101 0.10195
9000-9102   1 169.8298253 +53.6906068 0.10397
9000-12701  0 170.1824825 +53.7270615 0.10690
9000-12701  1 170.1843135 +53.7291375 0.10500
9000-12704  0 172.6145796 +54.0284595 0.06951
9000-12704  1 172.6178567 +54.0297142 0.06998
9000-12704  2 172.6082741 +54.0301054 0.06778
9001-12701  0 167.2455213 +50.3483420 0.11569
9001-12701  1 167.2439811 +50.3503746 0.11529
9001-12705  0 168.1639896 +50.6705017 0.13091
9001-12705  1 168.1666735 +50.6681395 0.13074
9002-6102   0 223.2515497 +31.0403423 0.08852
9002-6102   1 223.2521200 +31.0401000 0.08878
9002-12703  0 223.9928553 +32.6257215 0.08416
9002-12703  1 223.9924743 +32.6282160 0.08768
9024-6104   0 224.5191715 +34.1223564 0.08803
9024-6104   1 224.5220109 +34.1213038 0.08825
9025-6102   0 245.4379051 +28.4302816 0.11600
9025-6102   1 245.4391742 +28.4295918 0.11642
9025-12703  0 245.8249672 +30.2631703 0.05036
9025-12703  1 245.8258234 +30.2624067 0.05078
9025-12703  2 245.8214643 +30.2619911 0.05104
9028-9102   0 243.0469226 +29.5741224 0.05368
9028-9102   1 243.0461100 +29.5741200 0.05372
9029-12702  0 247.2517009 +41.2842696 0.03190
9029-12702  1 247.2562400 +41.2839200 0.03184
9030-3702   0 241.2341736 +30.5257645 0.05533
9030-3702   1 241.2362117 +30.5259444 0.05551
9030-12701  0 242.2313791 +30.6466998 0.09335
9030-12701  1 242.2279044 +30.6504713 0.09303
9030-12705  0 243.1778962 +29.9013241 0.05346
9030-12705  1 243.1780217 +29.8982040 0.05338
9031-6104   0 240.5855698 +44.4701797 0.04365
9031-6104   1 240.5886150 +44.4712817 0.04349
9032-3702   0 239.9131434 +31.7748087 0.05529
9032-3702   1 239.9126085 +31.7726301 0.05651
9032-9102   0 242.4275647 +30.6816497 0.02203
9032-9102   1 242.4271133 +30.6804457 0.02190
9032-12705  0 241.2511717 +29.6115457 0.09294
9032-12705  1 241.2538019 +29.6082597 0.09360
9034-12704  0 227.3765150 +46.4926732 0.03786
9034-12704  1 227.3794779 +46.4923593 0.03763
9037-12705  0 234.7601642 +43.3205804 0.05674
9037-12705  1 234.7646872 +43.3230217 0.05831
9038-12701  0 235.7874712 +42.1665556 0.10137
9038-12701  1 235.7897700 +42.1691000 0.10211
9038-12701  2 235.7834524 +42.1636919 0.10428
9039-6103   0 230.0777006 +33.3848062 0.08110
9039-6103   1 230.0775695 +33.3867557 0.08167
9039-6103   2 230.0748400 +33.3855600 0.08079
9039-9102   0 230.5224699 +33.1485960 0.03178
9039-9102   1 230.5248927 +33.1474426 0.03210
9039-12703  0 228.9786290 +34.7295367 0.11097
9039-12703  1 228.9796507 +34.7273649 0.11181
9039-12703  2 228.9762961 +34.7325979 0.11074
9040-3701   0 245.5362853 +27.3484306 0.09449
9040-3701   1 245.5359666 +27.3498845 0.09470
9040-9101   0 243.9000790 +27.3294350 0.12853
9040-9101   1 243.8994240 +27.3317565 0.12778
9040-9102   0 245.4781427 +26.6005021 0.06425
9040-9102   1 245.4793315 +26.6011831 0.06443
9041-12705  0 237.4504552 +29.1712762 0.08124
9041-12705  1 237.4492749 +29.1681941 0.08170
9042-12705  0 235.0238795 +28.0804436 0.13545
9042-12705  1 235.0225610 +28.0795133 0.13755
9043-9102   0 231.6057485 +29.5633829 0.08295
9043-9102   1 231.6035750 +29.5630798 0.08316
9043-12701  0 230.6215647 +27.7076367 0.07353
9043-12701  1 230.6211635 +27.7060425 0.07313
9043-12701  2 230.6249983 +27.7084616 0.07476
9043-12703  0 231.2738959 +29.6701262 0.11146
9043-12703  1 231.2770856 +29.6697515 0.11068
9043-12705  0 232.2351257 +28.2895635 0.07273
9043-12705  1 232.2419143 +28.2879333 0.07390
9044-1902   0 230.3032943 +30.6579312 0.03089
9044-1902   1 230.3017399 +30.6591172 0.03046
9044-6104   0 230.3932098 +30.7205676 0.07856
9044-6104   1 230.3949890 +30.7216628 0.07879
9044-9102   0 230.8124291 +30.9928237 0.11115
9044-9102   1 230.8097370 +30.9911641 0.11067
9044-12702  0 230.7849728 +30.8775213 0.07349
9044-12702  1 230.7858900 +30.8772800 0.07338
9044-12702  2 230.7852226 +30.8806999 0.07401
9045-6102   0 227.3138581 +30.2610644 0.11090
9045-6102   1 227.3129651 +30.2611747 0.11083
9045-6102   2 227.3116997 +30.2618189 0.11160
9045-9101   0 227.2002342 +30.1705596 0.05891
9045-9101   1 227.2011841 +30.1730437 0.05929
9045-12701  0 226.2317949 +31.1249906 0.06853
9045-12701  1 226.2339158 +31.1254656 0.06849
9045-12703  0 228.5939896 +30.8833725 0.06618
9045-12703  1 228.5958330 +30.8847158 0.06626
9046-6102   0 244.6831070 +25.9474278 0.14526
9046-6102   1 244.6831960 +25.9466410 0.14554
9046-6104   0 246.1711492 +25.3293665 0.13106
9046-6104   1 246.1722302 +25.3282387 0.12857
9046-9101   0 245.1960978 +25.9974179 0.07208
9046-9101   1 245.1951812 +25.9957493 0.07091
9046-12703  0 245.4877357 +25.6915241 0.09952
9046-12703  1 245.4843610 +25.6891882 0.10014
9046-12703  2 245.4838925 +25.6886292 0.09966
9046-12704  0 245.0122361 +26.0542417 0.13208
9046-12704  1 245.0136697 +26.0519085 0.13279
9047-6104   0 248.1408523 +26.3807286 0.05875
9047-6104   1 248.1383055 +26.3797353 0.05932
9047-12704  0 246.7109702 +25.8911906 0.11019
9047-12704  1 246.7087788 +25.8921573 0.11059
9047-12704  2 246.7138461 +25.8892624 0.11287
9047-12704  3 246.7100090 +25.8943243 0.11071
9047-12704  4 246.7071979 +25.8910499 0.11251
9047-12704  5 246.7111786 +25.8953109 0.11191
9048-9102   0 245.9170018 +24.4741820 0.03872
9048-9102   1 245.9177243 +24.4768555 0.03879
9049-9102   0 248.3865241 +25.9644467 0.04535
9049-9102   1 248.3855721 +25.9625638 0.04555
9049-12701  0 246.6196319 +24.0257315 0.06490
9049-12701  1 246.6169364 +24.0270335 0.06550
9050-6101   0 246.3169795 +22.4814446 0.05914
9050-6101   1 246.3156526 +22.4819681 0.05860
9050-6101   2 246.3175599 +22.4826935 0.05948
9050-12702  0 245.7387087 +23.8933444 0.06278
9050-12702  1 245.7393708 +23.8919621 0.06316
9050-12704  0 245.2072383 +24.0420768 0.05776
9050-12704  1 245.2039740 +24.0451869 0.05849
9086-6101   0 243.9958553 +23.6575017 0.12449
9086-6101   1 243.9964627 +23.6586359 0.12592
9086-6101   2 243.9976946 +23.6566871 0.12326
9087-3703   0 241.2676952 +23.9171274 0.05315
9087-3703   1 241.2658897 +23.9158777 0.05318
9087-6102   0 241.8776344 +23.2363054 0.08781
9087-6102   1 241.8776870 +23.2384148 0.09010
9088-9102   0 242.4714818 +26.6254493 0.07729
9088-9102   1 242.4728658 +26.6249066 0.07689
9089-12703  0 242.0270576 +25.4852076 0.04162
9089-12703  1 242.0233370 +25.4858647 0.04182
9090-12701  0 243.6183482 +28.2919415 0.10678
9090-12701  1 243.6131839 +28.2879212 0.10600
9091-3701   0 239.9954740 +26.4807806 0.09066
9091-3701   1 239.9939297 +26.4794594 0.09248
9091-6101   0 241.4317273 +27.2049860 0.03058
9091-6101   1 241.4290462 +27.2058281 0.03074
9091-12705  0 239.6666637 +26.9776641 0.06430
9091-12705  1 239.6626652 +26.9769177 0.06601
9092-12701  0 238.2204389 +25.9494339 0.06993
9092-12701  1 238.2197592 +25.9438100 0.06890
9092-12704  0 240.8326839 +25.4537031 0.08958
9092-12704  1 240.8337276 +25.4538105 0.08979
9092-12704  2 240.8309177 +25.4507278 0.08780
9094-1902   0 239.7101932 +27.3899819 0.09342
9094-1902   1 239.7097388 +27.3910617 0.09515
9094-1902   2 239.7110722 +27.3914220 0.09414
9094-6104   0 240.3703305 +27.0774699 0.04977
9094-6104   1 240.3687085 +27.0760114 0.04994
9094-9102   0 239.9237078 +26.4995301 0.08962
9094-9102   1 239.9230876 +26.4963629 0.09082
9094-9102   2 239.9240526 +26.4948938 0.09022
9094-12704  0 240.5165578 +26.9608727 0.10439
9094-12704  1 240.5182804 +26.9630319 0.10372
9095-6103   0 242.8943680 +24.3921509 0.12395
9095-6103   1 242.8967406 +24.3928173 0.12330
9181-12701  0 118.5709504 +38.2208746 0.11799
9181-12701  1 118.5682775 +38.2217211 0.11850
9181-12701  2 118.5753213 +38.2209663 0.12034
9181-12703  0 118.6544485 +39.1799458 0.09604
9181-12703  1 118.6591713 +39.1774137 0.09559
9183-3704   0 122.5273983 +38.0170901 0.04040
9183-3704   1 122.5253617 +38.0183615 0.04076
9183-6103   0 120.7941853 +39.9060205 0.04143
9183-6103   1 120.7908176 +39.9058855 0.04057
9183-6103   2 120.7957623 +39.9090640 0.04016
9184-6102   0 120.8699304 +31.4830454 0.07366
9184-6102   1 120.8721246 +31.4821222 0.07416
9184-9101   0 120.3266898 +31.4356938 0.07498
9184-9101   1 120.3271995 +31.4386924 0.07469
9185-9101   0 256.2122709 +34.8173320 0.05645
9185-9101   1 256.2119860 +34.8147112 0.05732
9185-12702  0 256.8404319 +33.3882293 0.10119
9185-12702  1 256.8411760 +33.3896634 0.09897
9185-12702  2 256.8327184 +33.3886724 0.10002
9185-12703  0 257.4097504 +34.4313196 0.08068
9185-12703  1 257.4081783 +34.4293904 0.08201
9186-12704  0 259.4325519 +30.5246658 0.08412
9186-12704  1 259.4340066 +30.5235848 0.08383
9189-12702  0  52.6672598  -6.9731076 0.14438
9189-12702  1  52.6706086  -6.9729760 0.14421
9190-3701   0  53.0839905  -5.9536241 0.14219
9190-3701   1  53.0850965  -5.9536979 0.14326
9190-3701   2  53.0853331  -5.9546897 0.14313
9192-12705  0  46.5722533  -0.1400315 0.10965
9192-12705  1  46.5723955  -0.1430611 0.10875
9192-12705  2  46.5738126  -0.1442403 0.10968
9193-6101   0  46.6125109  -0.8466308 0.02815
9193-6101   1  46.6127300  -0.8461500 0.02817
9194-6102   0  46.0024260  -0.7603140 0.04484
9194-6102   1  46.0022000  -0.7600200 0.04497
9194-12701  0  46.5605047  -0.3443921 0.02843
9194-12701  1  46.5573861  -0.3415568 0.02935
9196-6102   0 262.1254153 +53.2529986 0.09947
9196-6102   1 262.1242098 +53.2512975 0.09866
9196-6102   2 262.1202229 +53.2528717 0.09986
9196-12702  0 260.5555529 +54.3180945 0.11158
9196-12702  1 260.5554912 +54.3157406 0.10911
9196-12705  0 261.6019781 +53.0145308 0.12006
9196-12705  1 261.6004837 +53.0177827 0.12031
9485-6103   0 120.1326365 +37.8628529 0.14969
9485-6103   1 120.1333851 +37.8616591 0.14878
9485-9101   0 119.1073368 +37.0582496 0.07746
9485-9101   1 119.1044875 +37.0596576 0.07771
9485-12704  0 119.8825885 +37.8811555 0.04223
9485-12704  1 119.8837626 +37.8869894 0.04148
9485-12704  2 119.8845529 +37.8887398 0.04067
9486-6103   0 122.6154699 +40.4306396 0.09830
9486-6103   1 122.6143559 +40.4279186 0.09900
9486-12705  0 123.3013092 +40.4195534 0.02606
9486-12705  1 123.3076554 +40.4179542 0.02607
9490-12701  0 121.2417254 +19.3137161 0.04533
9490-12701  1 121.2434857 +19.3135817 0.04531
9491-12705  0 120.7964470 +19.2597287 0.14160
9491-12705  1 120.7943670 +19.2620264 0.14201
9493-6102   0 129.1473964 +23.1195724 0.12521
9493-6102   1 129.1446563 +23.1185386 0.12626
9497-6101   0 118.1136363 +19.5401736 0.11561
9497-6101   1 118.1129525 +19.5385121 0.11513
9497-6102   0 117.3771565 +20.3598107 0.05013
9497-6102   1 117.3741123 +20.3606018 0.04904
9498-3702   0 118.3462281 +24.5501586 0.06088
9498-3702   1 118.3450023 +24.5506987 0.06153
9500-12705  0 131.9442288 +24.9128271 0.08567
9500-12705  1 131.9425223 +24.9142850 0.08517
9500-12705  2 131.9410858 +24.9149267 0.08391
9502-9101   0 128.3419266 +25.1049244 0.08659
9502-9101   1 128.3392672 +25.1068679 0.08546
9503-3703   0 121.4495685 +25.2566214 0.14091
9503-3703   1 121.4511052 +25.2553596 0.13916
9503-9101   0 119.9774203 +24.4104268 0.06116
9503-9101   1 119.9770379 +24.4163327 0.06095
9504-6101   0 122.4007433 +29.5055098 0.07417
9504-6101   1 122.3973754 +29.5051962 0.07509
9504-9102   0 121.7012354 +28.4214758 0.14220
9504-9102   1 121.6990081 +28.4202496 0.14248
9506-6103   0 132.7872986 +27.3558903 0.11994
9506-6103   1 132.7873700 +27.3552100 0.12035
9506-12702  0 133.4064067 +27.4729141 0.08467
9506-12702  1 133.4071522 +27.4724388 0.08416
9506-12702  2 133.4030036 +27.4704755 0.08360
9507-9101   0 128.6330065 +27.0535851 0.07998
9507-9101   1 128.6306840 +27.0542379 0.08098
9509-12705  0 124.0322419 +25.0064189 0.10440
9509-12705  1 124.0344287 +25.0005194 0.10542
9510-12704  0 127.0027255 +28.2681737 0.09359
9510-12704  1 127.0001956 +28.2697619 0.09374
9510-12704  2 127.0063228 +28.2673330 0.09373
9510-12704  3 127.0036585 +28.2643834 0.09383
9510-12704  4 127.0049482 +28.2646811 0.09451
9513-12705  0  30.7014260 +12.5948056 0.04707
9513-12705  1  30.7018350 +12.5971609 0.04727
9514-12702  0  32.6471600 +12.9182263 0.09956
9514-12702  1  32.6476665 +12.9171079 0.09940
9864-9101   0 213.9164341 +50.7141939 0.04938
9864-9101   1 213.9150840 +50.7134495 0.04918
9864-12703  0 216.1974008 +52.0884413 0.04514
9864-12703  1 216.1967159 +52.0854748 0.04507
9868-6103   0 218.6626146 +47.9683144 0.03637
9868-6103   1 218.6644469 +47.9679587 0.03628
9870-9102   0 233.1656272 +43.0578055 0.14270
9870-9102   1 233.1694271 +43.0560049 0.14348
9871-6102   0 229.0095069 +42.1462442 0.07521
9871-6102   1 229.0110165 +42.1478452 0.07497
9875-12704  0 193.8953679 +29.0008537 0.06227
9875-12704  1 193.8976240 +28.9990560 0.06261
9881-9102   0 205.3865584 +25.3121059 0.03920
9881-9102   1 205.3838459 +25.3151536 0.04012
9883-3702   0 255.7487535 +33.5545036 0.08489
9883-3702   1 255.7495197 +33.5540991 0.08423
9884-6101   0 204.5505974 +52.4295156 0.05735
9884-6101   1 204.5476892 +52.4311115 0.05774
9884-6102   0 206.2090574 +52.7759502 0.13988
9884-6102   1 206.2115923 +52.7771551 0.13933
9884-6102   2 206.2107781 +52.7741607 0.13877
9884-9102   0 206.5302632 +54.0434821 0.13637
9884-9102   1 206.5312826 +54.0439773 0.13436
9884-9102   2 206.5265370 +54.0448886 0.14152
9887-1902   0 238.5871871 +28.3091402 0.07900
9887-1902   1 238.5883696 +28.3104844 0.07807
9887-6104   0 240.1236483 +28.9120130 0.07938
9887-6104   1 240.1228861 +28.9129989 0.07945
9887-12704  0 238.9217100 +28.9679400 0.07720
9887-12704  1 238.9226131 +28.9683963 0.07749
9887-12704  2 238.9209767 +28.9710850 0.07856
9891-3702   0 226.9435674 +28.8199703 0.11040
9891-3702   1 226.9461098 +28.8210232 0.11172
9891-12702  0 228.5752673 +28.0605309 0.11596
9891-12702  1 228.5733530 +28.0600652 0.11727
9892-12702  0 247.8146883 +23.8826427 0.05905
9892-12702  1 247.8150800 +23.8831300 0.05894
9894-9101   0 251.2578415 +20.5712173 0.12967
9894-9101   1 251.2572816 +20.5699410 0.13018
9894-9101   2 251.2616006 +20.5713017 0.12883
10213-12701 0 124.1299601 +43.7284489 0.14234
10213-12701 1 124.1254540 +43.7286740 0.14289
10213-12704 0 124.4855090 +42.8806847 0.07997
10213-12704 1 124.4885141 +42.8765353 0.08010
10214-9102  0 121.9423526 +34.7771594 0.14682
10214-9102  1 121.9413773 +34.7796656 0.14843
10215-3702  0 121.3701079 +37.5578406 0.03373
10215-3702  1 121.3679259 +37.5579331 0.03365
10215-6101  0 123.2534146 +36.5330115 0.08454
10215-6101  1 123.2542077 +36.5326326 0.08409
10215-6102  0 122.7342338 +36.8281615 0.02142
10215-6102  1 122.7338270 +36.8293337 0.02145
10219-12703 0 125.3701678 +23.0663607 0.09277
10219-12703 1 125.3639959 +23.0659837 0.09320
10221-12705 0 124.1096088 +23.1425302 0.01379
10221-12705 1 124.1074343 +23.1440814 0.01366
10221-12705 2 124.1110646 +23.1393084 0.01382
10493-6103  0 123.4317359 +52.9606102 0.13819
10493-6103  1 123.4299200 +52.9601000 0.13819
10493-6103  2 123.4309153 +52.9588615 0.13653
10493-6103  3 123.4313636 +52.9624946 0.13765
10494-12703 0 123.6480954 +55.1443050 0.03220
10494-12703 1 123.6411814 +55.1455297 0.03088
10494-12704 0 125.3882446 +55.1519481 0.07977
10494-12704 1 125.3885572 +55.1530519 0.07883
10496-3701  0 124.8324124 +41.5126749 0.12486
10496-3701  1 124.8333800 +41.5118200 0.12488
10496-12701 0 124.6721885 +40.1363125 0.06102
10496-12701 1 124.6717254 +40.1353098 0.06077
10497-6101  0 119.9911816 +17.8478378 0.06140
10497-6101  1 119.9902768 +17.8469326 0.06103
10497-12702 0 121.6039359 +17.4176971 0.10414
10497-12702 1 121.6067729 +17.4159915 0.10622
10498-6103  0 131.2249605 +27.7189961 0.08541
10498-6103  1 131.2249558 +27.7202371 0.08522
10498-6103  2 131.2259058 +27.7199938 0.08364
10498-12703 0 131.5381897 +27.9718267 0.08561
10498-12703 1 131.5383293 +27.9699967 0.08599
10499-6101  0 131.3019655 +29.3062322 0.10010
10499-6101  1 131.3012311 +29.3081389 0.10183
10503-9101  0 159.9113307  +5.1757008 0.07080
10503-9101  1 159.9123729  +5.1753688 0.06823
10507-12704 0 177.9427531 +48.4752103 0.05487
10507-12704 1 177.9473213 +48.4732912 0.05471
10508-6103  0 183.2639551 +51.6486013 0.08507
10508-6103  1 183.2659325 +51.6475203 0.08632
10509-12704 0 168.4059979 +47.4871562 0.11211
10509-12704 1 168.4039777 +47.4841831 0.11090
10510-6104  0 180.0578876 +56.2506138 0.06488
10510-6104  1 180.0618408 +56.2492289 0.06374
10510-12705 0 181.2558343 +54.0671397 0.05084
10510-12705 1 181.2540737 +54.0679321 0.04865
10510-12705 2 181.2518933 +54.0697063 0.05377
10511-9101  0 132.1778336  +3.8062197 0.07611
10511-9101  1 132.1794498  +3.8042700 0.07824
10514-6102  0 145.1638633  +2.4898865 0.14446
10514-6102  1 145.1643600  +2.4892300 0.14456
10516-12702 0 151.4459296  +2.2466245 0.04601
10516-12702 1 151.4460712  +2.2441296 0.04536

